Permanent charge effects on ionic flow: a numerical study of flux ratios and their bifurcation

Ionic flow carries electrical signals for cells to communicate with each other. The permanent charge of an ion channel is a crucial protein structure for flow properties while boundary conditions play a role of the driving force. Their effects on flow properties have been analyzed via a quasi-one-dimensional Poisson-Nernst-Planck model for small and relatively large permanent charges. The analytical studies have led to the introduction of flux ratios that reflect permanent charge effects and have a universal property. The studies also show that the flux ratios have different behaviors for small and large permanent charges. However, the existing analytical techniques can reveal neither behaviors of flux ratios nor transitions between small and large permanent charges. In this work we present a numerical investigation on flux ratios to bridge between small and large permanent charges. Numerical results verify the analytical predictions for the two extremal regions. More significantly, emergence of non-trivial behaviors is detected as the permanent charge varies from small to large. In particular, saddle-node bifurcations of flux ratios are revealed, showing rich phenomena of permanent charge effects by the power of combining analytical and numerical techniques. An adaptive moving mesh finite element method is used in the numerical studies.

==> findVplus.m <==
Vbar = linspace(-0.2,-37,30);
Q0 = 0.02;
jmax = 2000;
U0New = 0;
X0New = 0;
U1New = 0;
X1New = 0;


m = size(Vbar,2);
for j = 1:m
    tapu = Vbar(j);
if ( j == 1)
[X0,J1avr0,J2avr0,Iavr,U0,~,~,error5,error6,error7] = pnp1d_bvpmodified(jmax,0,tapu,X0New,U0New,0);
[X1,J1avr,J2avr,Iavr,U1,~,~,error1,error2,error3] = pnp1d_bvpmodified(jmax,Q0,tapu,X1New,U1New,0);
else
[X0,J1avr0,J2avr0,Iavr,U0,~,~,error5,error6,error7] = pnp1d_bvpmodified(jmax,0,tapu,X0New,U0New,1);
[X1,J1avr,J2avr,Iavr,U1,~,~,error1,error2,error3] = pnp1d_bvpmodified(jmax,Q0,tapu,X1New,U1New,1);
end    
X0New = X0;
X1New = X1;
U0New = U0;
U1New = U1;
end

V1 = -40;
V2 = -60;
for i = 1:100
tapu = (V1 + V2)/2;

[X0,J1avr0,J2avr0,Iavr,U0,~,~,error5,error6,error7] = pnp1d_bvpmodified(jmax,0,tapu,X0New,U0New,1);
[X1,J1avr,J2avr,Iavr,U1,~,~,error1,error2,error3] = pnp1d_bvpmodified(jmax,Q0,tapu,X1New,U1New,1);

X0New = X0;
X1New = X1;
U0New = U0;
U1New = U1;

if (error1 > 5e-2 || error2 > 5e-2 || error3 > 5e-2 ||error5 > 5e-2 || error6 > 5e-2 || error7 > 5e-2)
        fprintf('Error is too large when V = %d, please check',tapu);
        break;
end

lambda2 = J2avr/J2avr0;
lambda1 = J1avr/J1avr0;

if (lambda2 > 1)
V2 = tapu;
else
V1 = tapu;
end


if (abs(V1 - V2) < 5e-3)
    fprintf('When V=%d lambda_2 = 1',tapu);
    break;
end
end


==> verticalV.m <==
function verticalV(para)
Q0 =  para;
V_bar = (linspace(-20,-60,30))';
%V_bar = (linspace(-0.2,-120,80))';
%V_bar = (linspace(-0.2,-40,30))';
m = size(V_bar,1);

lambda1_bar = zeros(m,1);
lambda2_bar = zeros(m,1);
jmax = 2000;
q = 0;
U0New = 0;
X0New = 0;
U1New = 0;
X1New = 0;
lambdalambda = zeros(10,1);
% f is used to count the number of intersection of lambda and 1
f = 0;
for i = 1:m
    
    tapu = V_bar(i);
    if(i == 1)
    [X0,J1avr0,J2avr0,Iavr,U0,~,~,error5,error6,error7] = pnp1d_bvpmodified(jmax,0,tapu,X0New,U0New,0);
   
    [X1,J1avr,J2avr,Iavr,U1,~,~,error1,error2,error3] = pnp1d_bvpmodified(jmax,Q0,tapu,X1New,U1New,0);
    else
    [X0,J1avr0,J2avr0,Iavr,U0,~,~,error5,error6,error7] = pnp1d_bvpmodified(jmax,0,tapu,X0New,U0New,1); 
    [X1,J1avr,J2avr,Iavr,U1,~,~,error1,error2,error3] = pnp1d_bvpmodified(jmax,Q0,tapu,X1New,U1New,1);
    end
    U0New = U0;
    X0New = X0;
    U1New = U1;
    X1New = X1;
    
    if (error1 > 7e-2 || error3 > 7e-2 ||error5 > 7e-2 || error7 > 7e-2)
        fprintf('Error is too large when V = %d and Q = %d, please check',tapu,Q0);
       fprintf('Errors of I,J1,J2,I0,J10,J20 = %d \n %d \n %d \n %d \n %d \n %d \n',error1,J1avr,error3,error5,error6,error7);
        break;
    end
     lambda1 = J1avr/J1avr0;
    lambda2 = J2avr/J2avr0;
        q = q + 1;

    lambda1_bar(i,1) = lambda1;
    lambda2_bar(i,1) = lambda2;

%% For finding the number of lambda_1 so that lambda_1 = 1
if ( lambda2 < 1)
    f = f + 1;
lambdalambda(f) = tapu;
end
    
    
end

one_bar = ones(q,1);
V_bar = V_bar(1:q,:);
lambda1_bar = lambda1_bar(1:q,:);
lambda2_bar = lambda2_bar(1:q,:);


six = fopen('205e-4lambda1data.txt','a');    
fprintf(six,'%d \n',lambda1_bar);
fclose(six);
   
seven = fopen('205e-4lambda2data.txt','a');    
fprintf(seven,'%d \n',lambda2_bar);
fclose(seven);


%{
figure(1)
clf
plot(V_bar,lambda1_bar,'-o',V_bar,lambda2_bar,'-*',V_bar,one_bar,'-');
xlabel('V')
ylabel('\lambda')
title('\lambda_1 (o), \lambda_2 (*)')

if (V_bar(1,1) > 0)
pngname1 = strcat('VerticalQ',num2str(Q0),'.pdf');
else
pngname1 = strcat('NVerticalQ',num2str(Q0),'.pdf');
end
print(1,'-dpdf',pngname1);

fprintf('When Q0 = %d, there are %e values such that lambda2 < 1',Q0,f);
lambdalambda
%}

